A virtual element method for the elasticity problem allowing small edges

In this paper we analyze a virtual element method for the two dimensional elasticity problem allowing small edges. With this approach, the classic assumptions on the geometrical features of the polygonal meshes can be relaxed. In particular, we consider only star-shaped polygons for the meshes. Suitable error estimates are presented, where a rigorous analysis on the influence of the Lam\'e constants in each estimate is presented. We report numerical tests to assess the performance of the method.

==> errores/plottablas.m <==
%%THIS CODE YIELDS LOGLOG PLOT%

% THE ROWS OF A CONTAINS THE ERRORS 
%A = [N ; ERROR L2 NORM FOR 1ST MESH ; ERROR H1 SEMINORM 1ST MESH; ..];

A=[16 0.000278677449770   0.001317301737291 0.000277106262196   0.001313058275366 11 0.027506000000000   0.152520000000000 16 0.014066000000000   0.060070000000000;
    32 0.000087907894537   0.000506665603182 0.000073909471214   0.000533476636148 18 0.023528000000000   0.127820000000000 21 0.007601800000000   0.039068000000000;
    64 0.000025373479830   0.000244165055307 0.000017195823980   0.000241176736004 32 0.006685000000000   0.054032000000000 32 0.004168400000000   0.022353000000000;
    128 0.000007863834969   0.000163248939661 0.000004717689007   0.000125143555586 56 0.001789000000000   0.023304000000000 43 0.002269500000000   0.014982000000000];
% 
% B=[16 0.001132964828944 0.001130188402900 11.000000000000000 0.123034480377262 16.000000000000000 0.048513523466590; 
%     32 0.000421396664415 0.000467551571335 18.000000000000000 0.099819074666692 21.000000000000000 0.032059943564594 ; 
%     64 0.000198153296058 0.000212937453855 32.000000000000000 0.041265079507189 32.000000000000000 0.017877464096526 ; 
%     128 0.000134424342195 0.000110242325969 56.000000000000000 0.018016472017695 43.000000000000000 0.012134509693690];

figure
loglog(A(:,1),A(:,2),'r+--',A(:,1),A(:,4),'g*--',A(:,6),A(:,7),'bx--',A(:,9),A(:,10),'c--o',A(:,1),1./A(:,1).^2,'--',A(:,1),A(:,3),'m+:',A(:,1),A(:,5),'y*:',A(:,6),A(:,8),'k<:',A(:,9),A(:,11),'^:',A(:,1),1./A(:,1).^1,'x:','Linewidth',1.5)
h=legend('$\|\textbf{e}_{h}\|_{0,\Omega}^{\mathcal{T}_{h}^{1}}$', '$\|\textbf{e}_{h}\|_{0,\Omega}^{\mathcal{T}_{h}^{2}}$', '$\|\textbf{e}_{h}\|_{0,\Omega}^{\mathcal{T}_{h}^{3}}$', '$\|\textbf{e}_{h}\|_{0,\Omega}^{\mathcal{T}_{h}^{4}}$','$\mathrm{slope}$ -2', ...
    '$|\textbf{e}_{h}|_{1,\Omega}^{\mathcal{T}_{h}^{1}}$','$|\textbf{e}_{h}|_{1,\Omega}^{\mathcal{T}_{h}^{2}}$','$|\textbf{e}_{h}|_{1,\Omega}^{\mathcal{T}_{h}^{3}}$','$|\textbf{e}_{h}|_{1,\Omega}^{\mathcal{T}_{h}^{4}}$','$\mathrm{slope}$ -1');
 set(h, 'interpreter', 'Latex', 'fontsize', 12,'NumColumns',2);
% t='$\|\textbf{w} - \textbf{w}_{h}\|_{0,\Omega}$';
%  title(t,'interpreter','latex',FontSize=18)
grid on
% loglog(B(:,1),B(:,2),'m+:',B(:,1),B(:,3),'y*:',B(:,4),B(:,5),'k<:',B(:,6),B(:,7),'^:',B(:,1),1./B(:,1).^1,'@:','Linewidth',1.5)
% h1=legend('$\mathcal{T}_{h}^{1}$', '$\mathcal{T}_{h}^{2}$', '$\mathcal{T}_{h}^{3}$', '$\mathcal{T}_{h}^{4}$','$\mathrm{slope}$ -1' );
% 



